Revisiting Certified Defense with Differential Privacy on Vision Transformers

Certified defenses that incorporate differential privacy have proven effective on Convolutional Neural Networks (CNNs), furnishing rigorous robustness guarantees against norm-bounded adversaries. However, the certified robustness behavior of Pixel Differential Privacy (PixelDP) remains largely unexplored with the self-attention architecture now dominating the deep-learning landscape. Given that the Transformer has a profound impact on our daily applications from the digital world to the physical world, it is crucial to study certified robustness through differential-privacy-style stability. To fill this research gap, we revisit this construction in Vision Transformers and identify a failure mode that is largely hidden in the convolutional setting. When noise is injected after the patch embedding, the Laplace mechanism with the inherited grouped $\ell_1$ sensitivity bound collapses to chance-level accuracy across noise scales, whereas the Gaussian mechanism remains trainable. This contrast isolates the source of failure: not the injected noise itself, but the geometry of the sensitivity constraint. We show that the attenuation induced by the inherited $\Delta_{1,1}$ projection increases with layer width and kernel size according to a random-matrix scale $C/(\sqrt{M}+\sqrt{N})$. Replacing the $\ell_1$-type constraint with a spectral-norm constraint eliminates the collapse across datasets and architectures, but creates a fundamental obstacle: the repaired models no longer satisfy the sensitivity condition required by the standard Laplace certificate. We resolve this mismatch by deriving a dimension-free $(\varepsilon,\ \delta)$-privacy guarantee for the Laplace mechanism under $\ell_2$ sensitivity through concentration of the privacy loss.

==> scripts/data.py <==
"""Single source of truth for all figures/tables.
Provenance: PixelDP_Experiment_Result_Clean.xlsx (user-verified) cross-checked
against the interactive experiment log; where they differed, the log's
resolution was applied (AT-only 'certified' rows invalid -> excluded;
SVHN matched '150ep' label corrected to 300ep)."""
L = [0.03, 0.1, 0.3, 1.0]

# ---- conventional accuracy sweeps (single-draw eval) ----
C10_VIT = dict(base=0.9292,
  dpg=[.8481,.7017,.4298,.2158], dplc=[.2887,.1848,.1167,.1038], dpls=[.8550,.8028,.5466,.3131],
  fdpg=[.8400,.7079,.4294,.2233], fdplc=[.1921,.1226,.1050,.1035], fdpls=[.8168,.5669,.3341,.1844])
C100_VIT = dict(base=0.7279,
  dpg=[.5618,.3967,.1985,.0530], dplc=[.0751,.0339,.0122,.0108], dpls=[.5992,.5217,.2971,.1096],
  fdpg=[.5599,.4047,.1997,.0548], fdplc=[.0358,.0110,.0105,.0104], fdpls=[.5389,.2971,.1270,.0360])
SVHN_VIT = dict(base=0.9701,
  dpg=[.9517,.8353,.1959,.1959], dplc=[.1959,.1959,.1960,.1960], dpls=[.9636,.9218,.6009,.1959],
  fdpg=[.9536,.8108,.4186,.1959], fdplc=[.1959,.1960,.1959,.1959], fdpls=[.9313,.6416,.1960,.1959])
C10_R50 = dict(base=0.9448, dpg=[.9162,.8299,.6810,.4598], dpl=[.8526,.7919,.6526,.4938],
  fdpg=[.9165,.8348,.6813,.4629], fdpl=[.7837,.6606,.5186,.2891])
C100_R50 = dict(base=0.7328, dpg=[.6866,.5747,.3947,.2225], dpl=[.5364,.4454,.3604,.2174],
  fdpg=[.6896,.5701,.4039,.2243], fdpl=[.4360,.3659,.2299,.0936])
SVHN_R50 = dict(base=0.9712, dpg=[.9672,.9491,.8523,.5079], dpl=[.9676,.9418,.8848,.1960],
  fdpg=[.9673,.9500,.8542,.5141], fdpl=[.9573,.8895,.1959,.1960])
IN_INC = dict(base=0.7781, dpg=[.7611,.7370,.6838,.5086], dpl=[.5820,.3671,.1399,.0274],
  fdpg=[.7630,.7355,.6934,.5100], fdpl=[.4066,.1451,.0351,.0064])
IN_VITB = dict(base=0.8114, dpg=[.7932,.7695,.7173,.5183], dpl=[.6050,.3592,.1172,.0189],
  fdpg=[.7910,.7687,.7152,.5219], fdpl=[.4038,.1213,.0247,.0055])
SVHN_ATTN1 = dict(base=0.9612, dpg=[.9623,.9557,.9579,.9594], dpl=[.9606,.9568,.9603,.9607])

# ---- collapse law: (label, M out, Cin, k) ; C = M*k^2 ; N = Cin*k^2 ----
LAYERS = [("3x3 conv (16f)", 16, 3, 3, 13.0),      # measured ratio ~13x
          ("3x3 conv (64f)", 64, 3, 3, 38.0),      # cifar-stem, ~38x
          ("patch-embed p4 (192f)", 192, 3, 4, 123.0)]  # ~123x
import math
def rho_pred(M, Cin, k):
    C = M*k*k; N = Cin*k*k
    return C*math.sqrt(2/math.pi)/(math.sqrt(M)+math.sqrt(N))

# ---- AT ablation certified (Gaussian L=0.1, argmax+Clopper-Pearson, n=300) ----
T_C10  = [0.0,0.05,0.1]
AT_C10 = dict(matched=[.6465,.4504,.3267], at=[.6662,.5334,.4337], strong=[.7430,.5766,.4527])
T_EXT  = [0.0,0.05,0.1,0.125,0.15]
AT_C100= dict(matched=[.3128,.1840,.1243,.0940,.0518], at=[.3020,.2108,.1608,.1347,.0940],
              strong=[.4296,.2763,.1993,.1580,.0998])
AT_SVHN= dict(m300=[.8263,.6202,.4429,.3480,.2588], m450=[.8348,.6374,.4634,.3641,.2742],
              at=[.8290,.6655,.5132,.4240,.3351])


==> scripts/make_figs.py <==
import sys, os, math
sys.path.insert(0, os.path.dirname(__file__))
import data as D
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
plt.rcParams.update({"font.size":8.5,"axes.labelsize":9,"legend.fontsize":7.5,
    "axes.spines.top":False,"axes.spines.right":False,"figure.dpi":150,
    "pdf.fonttype":42,"ps.fonttype":42})
OUT = os.path.join(os.path.dirname(__file__), "..", "figs")
CG, CL, CS, CB = "#1a7adb", "#d1495b", "#0f8b6c", "#666666"

# ---------- Fig 1: teaser (CIFAR-10 ViT) ----------
f, ax = plt.subplots(figsize=(3.35, 2.3))
d = D.C10_VIT
ax.axhline(d["base"], color=CB, lw=0.9, ls=":", label="no-noise baseline")
ax.plot(D.L, d["dpg"],  "o-",  color=CG, lw=1.6, ms=4, label=r"Gaussian ($\Delta_{2,2}$)")
ax.plot(D.L, d["dplc"], "s-",  color=CL, lw=1.6, ms=4, label=r"Laplace ($\Delta_{1,1}$), collapses")
ax.plot(D.L, d["dpls"], "^-",  color=CS, lw=1.6, ms=4, label=r"Laplace ($\Delta_{2,2}$), repaired")
ax.axhline(0.10, color=CL, lw=0.7, ls="--", alpha=0.5); ax.text(0.033,0.115,"chance",color=CL,fontsize=7,alpha=0.8)
ax.set_xscale("log"); ax.set_xticks(D.L); ax.set_xticklabels([str(x) for x in D.L])
ax.set_xlabel(r"construction bound $L$"); ax.set_ylabel("test accuracy")
ax.set_ylim(0, 1); ax.legend(frameon=False, loc="upper right")
f.tight_layout(); f.savefig(f"{OUT}/fig1_teaser.pdf"); plt.close(f)

# ---------- Fig 2: collapse law ----------
f, ax = plt.subplots(figsize=(3.35, 2.25))
Cs   = [M*k*k for (_,M,_,k,_) in D.LAYERS]
pred = [D.rho_pred(M,Ci,k) for (_,M,Ci,k,_) in D.LAYERS]
meas = [m for (_,_,_,_,m) in D.LAYERS]
ax.plot(Cs, pred, "o--", color=CB, lw=1.2, ms=6, mfc="none", label="predicted  $C\\sqrt{2/\\pi}/(\\sqrt{M}+\\sqrt{N})$")
ax.plot(Cs, meas, "D-",  color=CL, lw=1.6, ms=5, label="measured")
for (lab,M,Ci,k,m),c in zip(D.LAYERS, Cs):
    ax.annotate(lab, (c, m), textcoords="offset points", xytext=(4,-11), fontsize=6.8)
ax.set_xscale("log"); ax.set_yscale("log")
ax.set_xlabel(r"coefficients per input column  $C$")
ax.set_ylabel(r"signal ratio  $\rho=s_{1}/\sigma_{\max}$")
ax.legend(frameon=False, loc="upper left")
f.tight_layout(); f.savefig(f"{OUT}/fig2_collapse_law.pdf"); plt.close(f)

# ---------- Fig 3: repair across three datasets ----------
f, axes = plt.subplots(1, 3, figsize=(7.0, 2.15), sharey=True)
for ax, (name, d) in zip(axes, [("CIFAR-10",D.C10_VIT),("CIFAR-100",D.C100_VIT),("SVHN",D.SVHN_VIT)]):
    ax.axhline(d["base"], color=CB, lw=0.8, ls=":")
    ax.plot(D.L, d["dpg"],  "o-", color=CG, lw=1.4, ms=3.5, label="Gaussian")
    ax.plot(D.L, d["dplc"], "s-", color=CL, lw=1.4, ms=3.5, label=r"Laplace $\Delta_{1,1}$")
    ax.plot(D.L, d["dpls"], "^-", color=CS, lw=1.4, ms=3.5, label=r"Laplace $\Delta_{2,2}$")
    ax.set_xscale("log"); ax.set_xticks(D.L); ax.set_xticklabels(["0.03","0.1","0.3","1"])
    ax.set_title(name, fontsize=9); ax.set_xlabel(r"$L$"); ax.set_ylim(0,1)
axes[0].set_ylabel("test accuracy"); axes[0].legend(frameon=False, fontsize=7)
f.tight_layout(); f.savefig(f"{OUT}/fig3_repair.pdf"); plt.close(f)

# ---------- Fig 4: AT ablation certified ----------
f, axes = plt.subplots(1, 3, figsize=(7.0, 2.2))
a = axes[0]; d = D.AT_C10
a.plot(D.T_C10, d["matched"], "o-", color=CB, lw=1.5, ms=4, label="noise only (matched)")
a.plot(D.T_C10, d["at"],      "s-", color=CL, lw=1.5, ms=4, label="+ adversarial training")
a.plot(D.T_C10, d["strong"],  "^--",color=CG, lw=1.1, ms=3.5, alpha=.8, label="noise only (strong recipe)")
a.set_title("CIFAR-10", fontsize=9)
a = axes[1]; d = D.AT_C100
a.plot(D.T_EXT, d["matched"], "o-", color=CB, lw=1.5, ms=4)
a.plot(D.T_EXT, d["at"],      "s-", color=CL, lw=1.5, ms=4)
a.plot(D.T_EXT, d["strong"],  "^--",color=CG, lw=1.1, ms=3.5, alpha=.8)
a.set_title("CIFAR-100", fontsize=9)
a = axes[2]; d = D.AT_SVHN
a.plot(D.T_EXT, d["m450"], "o-", color=CB, lw=1.5, ms=4, label="noise only (450 ep)")
a.plot(D.T_EXT, d["at"],   "s-", color=CL, lw=1.5, ms=4, label="+ AT fine-tune (150 ep)")
a.plot(D.T_EXT, d["m300"], "^--",color=CG, lw=1.1, ms=3.5, alpha=.8, label="noise only (300 ep)")
a.set_title("SVHN (two-phase)", fontsize=9); a.legend(frameon=False, fontsize=6.6)
for a in axes: a.set_xlabel(r"certified radius $T$"); a.set_ylim(0, .9)
axes[0].set_ylabel("certified accuracy"); axes[0].legend(frameon=False, fontsize=6.6)
f.tight_layout(); f.savefig(f"{OUT}/fig4_at_certified.pdf"); plt.close(f)

# ---------- Fig 5: ImageNet backbone independence ----------
f, axes = plt.subplots(1, 2, figsize=(4.9, 2.15), sharey=True)
for ax, key, name in [(axes[0],"dpg","Gaussian"),(axes[1],"dpl","Laplace ($\\Delta_{1,1}$)")]:
    inc = [D.IN_INC["base"]-v for v in D.IN_INC[key]]
    vit = [D.IN_VITB["base"]-v for v in D.IN_VITB[key]]
    ax.plot(D.L, inc, "o-", color=CG, lw=1.5, ms=4, label="Inception-v3")
    ax.plot(D.L, vit, "s--", color=CL, lw=1.5, ms=4, label="ViT-Base")
    ax.set_xscale("log"); ax.set_xticks(D.L); ax.set_xticklabels(["0.03","0.1","0.3","1"])
    ax.set_title(name, fontsize=9); ax.set_xlabel(r"$L$")
axes[0].set_ylabel("accuracy drop from baseline"); axes[0].legend(frameon=False, fontsize=7)
f.tight_layout(); f.savefig(f"{OUT}/fig5_imagenet.pdf"); plt.close(f)
print("figures written:", sorted(os.listdir(OUT)))

